Quantile Bandits for Best Arms Identification

We consider a variant of the best arm identification task in stochastic multi-armed bandits. Motivated by risk-averse decision-making problems, our goal is to identify a set of $m$ arms with the highest $\tau$-quantile values within a fixed budget. We prove asymmetric two-sided concentration inequalities for order statistics and quantiles of random variables that have non-decreasing hazard rate, which may be of independent interest. With these inequalities, we analyse a quantile version of Successive Accepts and Rejects (Q-SAR). We derive an upper bound for the probability of arm misidentification, the first justification of a quantile based algorithm for fixed budget multiple best arms identification. We show illustrative experiments for best arm identification.

==> plots/absGau.py <==
# plot Absoluate Gaussian quantile function 

from scipy.stats import foldnorm
import numpy as np
import matplotlib.pyplot as plt

c=0
x = np.linspace(0,1, 1000)
plt.plot(x, foldnorm.ppf(x, c),
       'r-', alpha=0.6)
plt.savefig("absGau.png",bbox_inches='tight')
